Resource Allocation for Downlink Channel Transmission Based on Superposition Coding

We analyze the problem of transmitting information to multiple users over a shared wireless channel. The problem of resource allocation (RA) for the users with the knowledge of their channel state information has been treated extensively in the literature where various approaches trading off the users' throughput and fairness were proposed. The emphasis was mostly on the time-sharing (TS) approach, where the resource allocated to the user is equivalent to its time share of the channel access. In this work, we propose to take advantage of the broadcast nature of the channel and we adopt superposition coding (SC)-known to outperform TS in multiple users broadcasting scenarios. In SC, users' messages are simultaneously transmitted by superposing their codewords with different power fractions under a total power constraint. The main challenge is to find a simple way to allocate these power fractions to all users taking into account the fairness/throughput tradeoff. We present an algorithm with this purpose and we apply it in the case of popular proportional fairness (PF). The obtained results using SC are illustrated with various numerical examples where, comparing to TS, a rate increase between 20% and 300% is observed.

==> Figures/A_BHisto.m <==
function plot_SCvsTS
close all
wscale=0.4;
yscale=0.8;
gap=0.85;
%% Create the figures
[figH1,axH1] = new_figure_single_plot(wscale,yscale,gap);  % vs. Es/N0
grid off;%hold on;
box on
%%%%%%%%%%%%%%%%
% Here comes the programming

N=10000;
m=20;X=[];LA=10;LB=10;HA=[];HB=[];cont=1;
SNR=[ones(1,LA)*0 ones(1,LB)*30 ];
snr=10.^(SNR/10);
a=zeros(1,m);
a1=zeros(1,m);
X=[];
for j=1:m
    
    X=[X ;exprnd(snr(j),1,N)];
end
for i=1:N
    
    R=X(:,i)';
    T=zeros(1,m);
    A=zeros(1,m);
    alpha=ones(1,m);
    alpha1=zeros(1,m);
    H=zeros(m-1,m);
    for j=1:m
    [L n]=max(R);
    T(j)=R(n);
    A(j)=n;
    R(n)=0;
    end

    for t=1:(m-1)
       
        for k=t+1:m
            
            H(t,k)=-(a(A(k))*T(t)-a(A(t))*T(k))/(T(t)*T(k)*(a(A(k))-a(A(t))));
             if((H(t,k)>=1)||(isnan(H(t,k))==1))
               H(t,k)=1;
               alpha(A(k))=0;
             end
              if(H(t,k)<=0)
                 if(a(A(k))>=a(A(t)));
                   alpha(A(k))=0;
                   H(t,k)=1;
                 else
                    alpha(A(t))=0;  
                   H(t,k)=0; 
                 end          
              end
            
        end
    end
  
    while(cont>=1)
    cont=0;
    t=m;h=0;
    while t>=1
       if(alpha(A(t))==0)
           t=t-1;
       else 
          
           k=t-1;
           while((k>=1)&&(alpha(A(k))==0))
             k=k-1;  
           end
               if(k==0)
                  
               t=0;
               else
                   if(h>0)
                     if(H(k,t)>=H(t,h))
                     alpha(A(t))=0;
                      count=cont+1;
                     end
                   end
                end
          h=t; 
          t=t-1; 
           
           
           
       end
        
        
        
        
        
    end
end
b=0;
for j=1:m
    if(alpha(A(j))==1)
        k=j+1;
        while((k<=m)&&(alpha(A(k))==0))
            k=k+1;
        end 
        if(k<=m)
          alpha(A(j))=H(j,k)- b;
          b=H(j,k);
        else
            alpha(A(j))=1- b;
        end
    end   
end
conteurA=0;
conteurB=0;
for e=1:m
    if((e<=LA)&&(alpha(e)>0))
        conteurA=conteurA+1;
    else
        if((e>LA)&&(alpha(e)>0))
        conteurB=conteurB+1;
        end
    end
end
HA=[HA conteurA];
HB=[HB conteurB];

    for j=1:m
        AK=0;
        for k=1:j-1
            AK=AK+alpha(A(k));
        end
        a(A(j))=a(A(j))*(i/(i+1))+(log2(1+(alpha(A(j))*X(A(j),i))/(1+AK*X(A(j),i)))/(i+1));
    end
  
 R1=log2(1+X(:,i)')./a1;
[B v]=max(R1);
alpha1(v)=1;
for j=1:m
        
        a1(A(j))=a1(A(j))*(i/(i+1))+(alpha1(A(j))*log2(1+X(A(j),i))/(i+1));
end
    
end

H=[HA;HB];H1=H';
save Histo_A_B3 H1 
%plot(1:N,TA,1:N,TB);
%hist3(H1, {0:1:10 0:1:10});


%l'lgorithme de time sharing  users
%xlabel('nuber of active users in GA');
%ylabel('number of active users in GB');


name='SCvsTS.eps';
%% Save
figure(figH1);
print('-depsc','-r400',name);



==> Figures/HistoAB.m <==
%le fichier Histo_A_B1.mat contient l'histograme pour deux groupes de 20 users GA avec
%un SNR=0db et GB avec an SNR=10db, H1 est une matrice de deux colones la
%colone1 cintient le nombres des usersde group A  actifs pour chaque time slot et la colone 2 meme chose pour le groupe B
%pour 10000 time slots 
load Histo_A_B1.mat
hist3(H1, {0:1:10 0:1:10});
xlabel('nuber of active users in GA');
ylabel('number of active users in GB');
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%le fichier Histo_A_B2.mat contient l'histograme pour deux groupes de 10 users GA avec
%un SNR=0db et GB avec an SNR=20db H1 est une matrice de deux colones la
%colone1 cintient le nombres des usersde group A  actifs pour chaque time slot et la colone 2 meme chose pour le groupe B 
%pour 10000 time slots
load Histo_A_B2.mat
hist3(H1, {0:1:10 0:1:10});
xlabel('nuber of active users in GA');
ylabel('number of active users in GB');
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%le fichier Histo_A_B2.mat contient l'histograme pour deux groupes de 10 users GA avec
%un SNR=0db et GB avec an SNR=30db H1 est une matrice de deux colones la
%colone1 cintient le nombres des usersde group A  actifs pour chaque time slot et la colone 2 meme chose pour le groupe B 
%pour 10000 time slots
load Histo_A_B3.mat
hist3(H1, {0:1:10 0:1:10});
xlabel('nuber of active users in GA');
ylabel('number of active users in GB');
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

==> Figures/Rates_AB_LA16_LB4_snr0.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%le fichier Rates_A_B.mat contient la simulation de deux group GA(0 db) et GB avec
%LA=16 users et LB=4 on affiche les throughput individuels et la somme des
%tous les utilisateurs avec les trois techniques PF-SC, PF-TS, et RR 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function plot_RateA_B2
close all
wscale=0.9;
yscale=0.6;
gap=0.85;
%% Create the figures
[figH1,axH1] = new_figure_single_plot(wscale,yscale,gap);  % vs. Es/N0
grid off;%hold on;
box on
%%%%%%%%%%%%%%%%
% Here comes the programming
load Rates_A_B3.mat
SNR2=0:4:30;
 hh=plot(  ...%SNR2,RSC,'-s',SNR2,RTS,'--s',SNR2,RRR,'-.s',...
               SNR2,G2SC,'-ob',SNR2,G2TS,'--og',SNR2,G2RR,'-.or',...
               SNR2,G1SC,'-sb',SNR2,G1TS,'--sg',SNR2,G1RR,'-.sr',...
             'MarkerFace','w','LineWidth',1.0);
          
 %semilogy(SNR2,G1SC,'--',SNR2,G1TS,':',SNR2,G1RR,'-',SNR2,G2SC,'--o',SNR2,G2TS,':o',SNR2,G2RR,'-o'); 
 %plot(SNR2,G1SC,'--',SNR2,G1TS,SNR2,G1RR,SNR2,G2SC,'--',SNR2,G2TS,SNR2,G2RR)
grid on
hl=legend('GB-SC-XX','GB-TS','GB-RR','GA-SC','GA-TS','GA-RR','S-SC','S-TS','S-RR',2);
set(hl,'FontSize',12);
xlabel('SNR2(GB)');
ylabel('Throughput');
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
name='Rate_AB_LA=16_LB=4_SNRA=0.eps';
%% Save
figure(figH1);
print('-depsc','-r400',name);


==> Figures/Rates_AB_LA16_LB4_snr0_U2.m <==
function plot_RateA_B
close all
wscale=0.9;
yscale=0.6;
gap=0.85;
%% Create the figures
[figH1,axH1] = new_figure_single_plot(wscale,yscale,gap);  % vs. Es/N0
grid off;%hold on;
box on
%%%%%%%%%%%%%%%%
% Here comes the programming
load RateA_B_U2.mat
SNR2=0:4:30;
 hh=plot(  ...%SNR2,RSC,'-s',SNR2,RTS,'--s',SNR2,RRR,'-.s',...
               SNR2,G2S,'-ob',SNR2,G2T,'--og',SNR2,G2R,'-.or',...
               SNR2,G1S,'-vb',SNR2,G1T,'--vg',SNR2,G1R,'-.vr',...
             'MarkerFace','w','LineWidth',1.5);
          
 %semilogy(SNR2,G1SC,'--',SNR2,G1TS,':',SNR2,G1RR,'-',SNR2,G2SC,'--o',SNR2,G2TS,':o',SNR2,G2RR,'-o'); 
 %plot(SNR2,G1SC,'--',SNR2,G1TS,SNR2,G1RR,SNR2,G2SC,'--',SNR2,G2TS,SNR2,G2RR)
grid on
legend('GB-SC-XX','GB-TS','GB-RR','GA-SC','GA-TS','GA-RR','S-SC','S-TS','S-RR',2);
xlabel('SNR2(GB)');
ylabel('Throughput');
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
name='Rate_AB_LA=16_LB=4_SNRA=0_U2.eps';
%% Save
figure(figH1);
print('-depsc','-r400',name);


==> Figures/Rates_AB_LA25_LB25_snr0.m <==
%le fichier Rates_A_B.mat contient la simulation de deux group GA(0 db) et GB avec
%LA=25 users et LB=25 on affiche les throughput individuels et la somme des
%tous les utilisateurs avec les trois techniques PF-SC, PF-TS, et RR 
load Rates_A_B2.mat
SNR2=0:4:30;
 semilogy(SNR2,G1SC,'--',SNR2,G1TS,SNR2,G1RR,SNR2,G2SC,'--',SNR2,G2TS,SNR2,G2RR,SNR2,RSC,'--',SNR2,RTS,SNR2,RRR);       
legend('GA-SC','GA-TS','GA-RR','G2-SC','G2-TS','G2-RR','S-SC','S-TS','S-RR');
xlabel('SNR2(GB)');
ylabel(' Average Throughput ');
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

==> Figures/Rates_AB_LA25_LB25_snr10.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%le fichier Rates_A_B.mat contient la simulation de deux group GA(10 db) et GB avec
%LA=25 users et LB=25 on affiche les throughput individuels et la somme des
%tous les utilisateurs avec les trois techniques PF-SC, PF-TS, et RR 
load Rates_A_B.mat
SNR2=0:4:30;
 semilogy(SNR2,G1SC,'--',SNR2,G1TS,SNR2,G1RR,SNR2,G2SC,'--',SNR2,G2TS,SNR2,G2RR,SNR2,RSC,'--',SNR2,RTS,SNR2,RRR);       
legend('GA-SC','GA-TS','GA-RR','G2-SC','G2-TS','G2-RR','S-SC','S-TS','S-RR');
xlabel('SNR2(GB)');
ylabel(' Average Throughput ');
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


==> Figures/Rates_AB_LA4_LB16_snr0.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%le fichier Rates_A_B4.mat contient la simulation de deux group GA(0 db) et GB avec
%LA=4 users et LB=16 on affiche les throughput individuels et la somme des
%tous les utilisateurs avec les trois techniques PF-SC, PF-TS, et RR 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function Rate_A_B
close all
wscale=0.9;
yscale=0.6;
gap=0.85;
%% Create the figures
[figH1,axH1] = new_figure_single_plot(wscale,yscale,gap);  % vs. Es/N0
grid off;%hold on;
box on
load Rates_A_B4.mat
SNR2=0:4:30;
hh=plot(  ...%SNR2,RSC,'-s',SNR2,RTS,'--s',SNR2,RRR,'-.s',...
               SNR2,G2SC,'-ob',SNR2,G2TS,'--og',SNR2,G2RR,'-.or',...
               SNR2,G1SC,'-sb',SNR2,G1TS,'--sg',SNR2,G1RR,'-.sr',...
             'MarkerFace','w','LineWidth',1.0);

grid on
hl=legend('GB-SC-XX','GB-TS','GB-RR','GA-SC','GA-TS','GA-RR','S-SC','S-TS','S-RR',2);
set(hl,'FontSize',12);
xlabel('SNR2(GB)');
ylabel('Throughput');
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
name='Rate_AB_LA=4_LB=16_SNRA=0.eps';
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
figure(figH1);
print('-depsc','-r400',name);

==> Figures/Rates_AB_LA4_LB16_snr0_U2.m <==
function plot_RateA_B
close all
wscale=0.9;
yscale=0.6;
gap=0.85;
%% Create the figures
[figH1,axH1] = new_figure_single_plot(wscale,yscale,gap);  % vs. Es/N0
grid off;%hold on;
box on
%%%%%%%%%%%%%%%%
% Here comes the programming
load RateA_B_U2_2.mat
SNR2=0:4:30;
 hh=plot(  ...%SNR2,RSC,'-s',SNR2,RTS,'--s',SNR2,RRR,'-.s',...
               SNR2,G2S,'-ob',SNR2,G2T,'--og',SNR2,G2R,'-.or',...
               SNR2,G1S,'-vb',SNR2,G1T,'--vg',SNR2,G1R,'-.vr',...
             'MarkerFace','w','LineWidth',1.5);
          
 %semilogy(SNR2,G1SC,'--',SNR2,G1TS,':',SNR2,G1RR,'-',SNR2,G2SC,'--o',SNR2,G2TS,':o',SNR2,G2RR,'-o'); 
 %plot(SNR2,G1SC,'--',SNR2,G1TS,SNR2,G1RR,SNR2,G2SC,'--',SNR2,G2TS,SNR2,G2RR)
grid on
legend('GB-SC-XX','GB-TS','GB-RR','GA-SC','GA-TS','GA-RR','S-SC','S-TS','S-RR',2);
xlabel('SNR2(GB)');
ylabel('Throughput');
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
name='Rate_AB_LA=4_LB=16_SNRA=0_U2.eps';
%% Save
figure(figH1);
print('-depsc','-r400',name);


==> Figures/Rates_A_B.m <==
function RatesAB
close all
wscale=0.4;
yscale=0.8;
gap=0.85;
%% Create the figures
[figH1,axH1] = new_figure_single_plot(wscale,yscale,gap);  % vs. Es/N0
grid off;%hold on;
box on
%%%%%%%%%%%%%%%%
% Here comes the programming

N=10000;
m=20;LA=4;LB=16;G1SC=[]; G1TS=[]; G2SC=[]; G2TS=[];G1RR=[];G2RR=[];RSC=[];RTS=[];RRR=[];
SNR1=10;SNR2=SNR1+(-10:4:20);
for l=SNR2
  
    cont=1;
   
    SNR=[ones(1,LA)*0 ones(1,LB)*l ];
    snr=10.^(SNR/10);
a=zeros(1,m);
a1=zeros(1,m);
X=[];
for j=1:m
    
    X=[X ;exprnd(snr(j),1,N)];
end
for i=1:N
    
    R=X(:,i)';
    T=zeros(1,m);
    A=zeros(1,m);
    alpha=ones(1,m);
    alpha1=zeros(1,m);
    H=zeros(m-1,m);
    for j=1:m
    [L n]=max(R);
    T(j)=R(n);
    A(j)=n;
    R(n)=0;
    end

    for t=1:(m-1)
       
        for k=t+1:m
            
            H(t,k)=-(a(A(k))*T(t)-a(A(t))*T(k))/(T(t)*T(k)*(a(A(k))-a(A(t))));
             if((H(t,k)>=1)||(isnan(H(t,k))==1))
               H(t,k)=1;
               alpha(A(k))=0;
             end
              if(H(t,k)<=0)
                 if(a(A(k))>=a(A(t)));
                   alpha(A(k))=0;
                   H(t,k)=1;
                 else
                    alpha(A(t))=0;  
                   H(t,k)=0; 
                 end          
              end
            
        end
    end
  
    while(cont>=1)
    cont=0;
    t=m;h=0;
    while t>=1
       if(alpha(A(t))==0)
           t=t-1;
       else 
          
           k=t-1;
           while((k>=1)&&(alpha(A(k))==0))
             k=k-1;  
           end
               if(k==0)
                  
               t=0;
               else
                   if(h>0)
                     if(H(k,t)>=H(t,h))
                     alpha(A(t))=0;
                      count=cont+1;
                     end
                   end
                end
          h=t; 
          t=t-1; 
           
           
           
       end
        
        
        
        
        
    end
end
b=0;
for j=1:m
    if(alpha(A(j))==1)
        k=j+1;
        while((k<=m)&&(alpha(A(k))==0))
            k=k+1;
        end 
        if(k<=m)
          alpha(A(j))=H(j,k)- b;
          b=H(j,k);
        else
            alpha(A(j))=1- b;
        end
    end   
end
    for j=1:m
        AK=0;
        for k=1:j-1
            AK=AK+alpha(A(k));
        end
        a(A(j))=a(A(j))*(i/(i+1))+(log2(1+(alpha(A(j))*X(A(j),i))/(1+AK*X(A(j),i)))/(i+1));
    end
    
 R1=log2(1+X(:,i)')./a1;
[B v]=max(R1);
alpha1(v)=1;
for j=1:m
        
        a1(A(j))=a1(A(j))*(i/(i+1))+(alpha1(A(j))*log2(1+X(A(j),i))/(i+1));
end
    
end

RR=0;
for c=1:m
   RR=RR+ log2(exp(1))*exp((1/snr(c)))*expint((1/snr(c)));
end

G1SC=[G1SC (a(1)*(N+1))/N];
G1TS=[G1TS (a1(1)*(N+1))/N];
G2SC=[G2SC  (a(20)*(N+1))/N];
G2TS=[G2TS  (a1(20)*(N+1))/N];
G1RR=[G1RR (1/m)*log2(exp(1))*exp((1/snr(1)))*expint((1/snr(1))) ];
G2RR=[G2RR (1/m)*log2(exp(1))*exp((1/snr(20)))*expint((1/snr(20))) ];
RSC=[RSC (sum(a)*(N+1))/N];
RTS=[RTS (sum(a1)*(N+1))/N];
RRR=[RRR (1/m)*RR];


 
end
      save Rates_A_B4.mat G1SC G1TS G1RR G2SC G2TS G2RR RSC RTS RRR 
 %semilogy(SNR2,G1SC,'--',SNR2,G1TS,SNR2,G1RR,SNR2,G2SC,'--',SNR2,G2TS,SNR2,G2RR,SNR2,RSC,'--',SNR2,RTS,SNR2,RRR);       
%legend('GA-SC','GA-TS','GA-RR','G2-SC','G2-TS','G2-RR','S-SC','S-TS','S-RR');
%xlabel('SNR2(GB)');
%ylabel(' Average Throughput ');

%name='Rates.A.B2.eps';
%% Save
figure(figH1);
print('-depsc','-r400',name);



==> Figures/Sum_Rate_A_BsnrA0snrB30.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%le fichier sumRate3.mat cotient la somme de troughput de chaqe group A et B
%avec SNR(A)=0 et SNR(B) =30 de 2users à 50 users 
load sumRate3.mat
plot(2:2:50,RASC,2:2:50,RATS,2:2:50,RARR,2:2:50, RBSC,2:2:50, RBTS,2:2:50, RBRR);
legend('GA-SC','GA-TS','GA-RR','GB-SC','GB-TS','GB-RR')
xlabel('number of users');
ylabel(' Total Throughput ');

==> Figures/Sum_Rate_LA3m4snrA0snrB10.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%le fichier sumRate7.mat cotient la somme de troughput de chaqe group A et B
%avec SNR(A)=0 et SNR(B) =10 de 4users à 52 users avec LA=3m/4 et LB=m/4
load sumRate7.mat
plot(4:4:52,RASC,4:4:52,RATS,4:4:52,RARR,4:4:52, RBSC,4:4:52, RBTS,4:4:52, RBRR);
legend('GA-SC','GA-TS','GA-RR','GB-SC','GB-TS','GB-RR')
xlabel('number of users');
ylabel(' Total Throughput ');

==> Figures/Sum_Rate_LA3m4snrA0snrB30.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%le fichier sumRate8.mat cotient la somme de troughput de chaqe group A et B
%avec SNR(A)=0 et SNR(B) =10 de 4users à 52 users avec LA=3m/4 et LB=m/4
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function plot_Sum_Rate2
close all
wscale=0.9;
yscale=0.4;
gap=0.85;
%% Create the figures
[figH1,axH1] = new_figure_single_plot(wscale,yscale,gap);  % vs. Es/N0
grid off;hold on;
box on
%%%%%%%%%%%%%%%%
% Here comes the programming
load sumRate8.mat
plot(4:4:52,RASC,'--',4:4:52,RATS,':',4:4:52,RARR,'-',4:4:52, RBSC,'--*',4:4:52, RBTS,':*',4:4:52, RBRR,'-*');
legend('GA-SC','GA-TS','GA-RR','GB-SC','GB-TS','GB-RR')
xlabel('number of users');
ylabel(' Total Throughput ');
name='Sum_Rate_ABLA3m4SNRA0SNRB30.eps';
%% Save
figure(figH1);
print('-depsc','-r400',name);

==> Figures/Sum_Rate_LAm4snrA0snrB10.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%le fichier sumRate4.mat cotient la somme de troughput de chaqe group A et B
%avec SNR(A)=0 et SNR(B) =10 de 4users à 52 users avec LA=m/4 et LB=3*m/4
load sumRate4.mat
plot(4:4:52,RASC,4:4:52,RATS,4:4:52,RARR,4:4:52, RBSC,4:4:52, RBTS,4:4:52, RBRR);
legend('GA-SC','GA-TS','GA-RR','GB-SC','GB-TS','GB-RR')
xlabel('number of users');
ylabel(' Total Throughput ');

==> Figures/Sum_Rate_LAm4snrA0snrB20.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%le fichier sumRate5.mat cotient la somme de troughput de chaqe group A et B
%avec SNR(A)=0 et SNR(B) =20 de 4users à 52 users avec LA=m/4 et LB=3*m/4
load sumRate5.mat
plot(4:4:52,RASC,4:4:52,RATS,4:4:52,RARR,4:4:52, RBSC,4:4:52, RBTS,4:4:52, RBRR);
legend('GA-SC','GA-TS','GA-RR','GB-SC','GB-TS','GB-RR')
xlabel('number of users');
ylabel(' Total Throughput ');

==> Figures/Sum_Rate_LAm4snrA0snrB30.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%le fichier sumRate6.mat cotient la somme de troughput de chaqe group A et B
%avec SNR(A)=0 et SNR(B) =30 de 4users à 52 users avec LA=m/4 et LB=3*m/4
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function Sum_Rate_A_B
close all
wscale=0.9;
yscale=0.4;
gap=0.85;
%% Create the figures
[figH1,axH1] = new_figure_single_plot(wscale,yscale,gap);  % vs. Es/N0
grid off;%hold on;
box on
load sumRate6.mat
plot(4:4:52,RASC,'--',4:4:52,RATS,':',4:4:52,RARR,'-',4:4:52, RBSC,'--*',4:4:52, RBTS,':*',4:4:52, RBRR,'-*');
legend('GA-SC','GA-TS','GA-RR','GB-SC','GB-TS','GB-RR')
xlabel('number of users');
ylabel(' Total Throughput ');
name='sum_Rate_ABLAm4SNRA0SNB30.eps';
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
figure(figH1);
print('-depsc','-r400',name);

==> Figures/Sun_Rate_A_BsnrA0snrB10.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%le fichier sumRate2.mat cotient la somme de troughput de chaqe group A et B
%avec SNR(A)=0 et SNR(B) =10 de 2users à 50 users 
load sumRate2.mat
plot(2:2:50,RASC,2:2:50,RATS,2:2:50,RARR,2:2:50, RBSC,2:2:50, RBTS,2:2:50, RBRR);
legend('GA-SC','GA-TS','GA-RR','GB-SC','GB-TS','GB-RR')
xlabel('number of users');
ylabel(' Total Throughput ');

==> Figures/Sun_Rate_A_BsnrA0snrB20.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%le fichier sumRate1.mat cotient la some de troughput de chaqe group A et B
%avec SNR(A)=0 et SNR(B) =20 de 2users à 50 users 
load sumRate1.mat
plot(2:2:50,RASC,2:2:50,RATS,2:2:50,RARR,2:2:50, RBSC,2:2:50, RBTS,2:2:50, RBRR);
legend('GA-SC','GA-TS','GA-RR','GB-SC','GB-TS','GB-RR')
xlabel('number of users');
ylabel(' Total Throughput ');

==> Figures/TS_SC_regions.m <==
function TS_SC_regions
close all
wscale=1;
yscale=0.8;
gap=0.85;
%% Create the figures
[figH1,axH1] = new_figure_single_plot(wscale,yscale,gap);  % vs. Es/N0
grid off;hold on;
box on
%%%%%%%%%%%%%%%%
% Here comes the programming

a1=1.77;
a2=2;
k=a2/a1;
k1=a1/(a2-a1);
gamma1_1=0:0.05:k1-0.01;
gamma2_1=a2*gamma1_1./(a1-(a2-a1)*gamma1_1);
line=k1*ones(1,length(gamma2_1));

gamma1_2=0:0.05:100;
gamma2_2=k*gamma1_2;
gamma2_3=(1+gamma1_2).^k-1;


hold on


%fill([gamma1_2 0],[gamma2_3 40],[0.8 0.9 0.9]);
%fill([gamma1_2 7],[gamma2_3 0],[0.8 0.9 0.9]);
fill([gamma1_2 35],[gamma2_2 0],[0.9 0.9 0.9])
fill([gamma1_1 0],[gamma2_1 35],[0.9 0.9 0.9])


circle(9.5,18,4,'w')
text(9, 18, 'XXXXXXX', 'Color', 'k');


plot(gamma1_1,gamma2_1,'k',gamma1_2,gamma2_2,'k',gamma1_2,gamma2_3,'r',line,gamma2_1,'--k',gamma2_1,gamma2_1,'--k');
circle(3,30,3,[1 1 1])
text(1.5, 30, 'XXX', 'Color', 'k');
circle(22,5,3,[1 1 1])
L=1000;
while(L>0)
    plot([0:0.05:gamma1_2(10+L)],-[0:0.05:gamma1_2(10+L)]+(gamma2_3(10+L)+gamma1_2(10+L)),'k')
    L=L-5;
end


S=1000;
while(S>0)
plot([0:0.05:gamma1_2(10+S)],20*[0:0.05:gamma1_2(10+S)]+(gamma2_3(10+S)-20*gamma1_2(10+S)),'k')
S=S-12;
end


%fill([gamma1_1 0],[gamma2_1 35],[0.9 0.9 0.9])

%fill([gamma1_2 0],[gamma2_3 40],'r');
%fill([gamma1_2 7],[gamma2_2 0],'b')


 %text(0.2, 28, 'under ', 'Color', 'k');
 %text(0.2, 26, 'PF-SC ', 'Color', 'k');
 text(20, 5, 'XXXX', 'Color', 'k');
circle(12,26,3,'w')
text(10, 25.5, 'XXXXX', 'Color', [0.5 0.1 0.5]);
circle(26,33,3,'w')
text(25, 33, 'XXXXXX', 'Color', [0.5 0.1 0.5]);



ylim([0 35])
xlim([0 35])
set(gca,'XTick',[0 k1],'XTickLabel',{'0','k'})
set(gca,'YTick',[ ])


xlabel('xlabel')
ylabel('ylabel')
hold off
name='TC_SC_regions.eps'
%% Save
figure(figH1);
print('-depsc','-r400',name);



==> Figures/TS_SC_regions_LS.m <==
function TS_SC_regions
close all
wscale=0.7;
yscale=0.5;
gap=0.8;
%% Create the figures
[figH1,axH1] = new_figure_single_plot(wscale,yscale,gap);  % vs. Es/N0
grid off;hold on;
box off
%%%%%%%%%%%%%%%%
% Here comes the programming

a1=1.6;
a2=2;
k=a2/a1;
k1=a1/(a2-a1);
gamma1_1=0:0.05:k1-0.01;
gamma2_1=a2*gamma1_1./(a1-(a2-a1)*gamma1_1);
line=k1*ones(1,length(gamma2_1));

gamma1_2=0:0.05:100;
gamma2_2=k*gamma1_2;
gamma2_3=(1+gamma1_2).^k-1;


hold on


%fill([gamma1_2 0],[gamma2_3 40],[0.8 0.9 0.9]);
%fill([gamma1_2 7],[gamma2_3 0],[0.8 0.9 0.9]);
LW=0.5
fill([0 50 50],[0 50 k*50],[1 1 1]*0.9,'LineWidth',LW)
text(22, k*22, 'SNRbeta=Limit','Horizontal','Center','Vertical','Middle') 
fill([0 50 50],[0 50 0],[1 1 1]*0.5,'LineWidth',LW)
text(20, 20, 'SNR=Limit','Horizontal','Center','Vertical','Middle') 
%fill([gamma1_2 200],[gamma2_2 0],[0.9 0.9 0.9])
fill([gamma1_1 0],[gamma2_1 35],[1 1 1]*0.9,'LineWidth',LW)
Nt=63;
text(gamma1_1(Nt), gamma2_1(Nt), 'tau=Limit','Horizontal','Center','Vertical','Middle') 


%circle(9.5,18,4,'w')
%text(9, 18, 'XXXXXXX', 'Color', 'k');


%plot(gamma1_1,gamma2_1,'k',gamma1_2,gamma2_2,'k',gamma1_2,gamma2_3,'r',line,gamma2_1,'--k',gamma2_1,gamma2_1,'--k');
plot(gamma1_2,gamma2_3,'r--','LineWidth',1.5);
Nt=250;
text(gamma1_2(Nt), gamma2_3(Nt), 'TS-Limit','Horizontal','Center','Vertical','Middle') 
plot([k1 k1],[0 50],'k:','LineWidth',0.5)

%circle(3,30,3,[1 1 1])
text(2, 30, 'XX-1', 'Color', 'k','Horizontal','Center','Vertical','Middle');
%circle(22,5,3,[1 1 1])

text(20, 5, 'XX-2', 'Color', 'k','Horizontal','Center','Vertical','Middle');
%circle(12,26,3,'w')
text(10, 30, 'XX-3', 'Color', [0.5 0.1 0.5],'Horizontal','Center','Vertical','Middle');
%circle(26,33,3,'w')
text(27, 30, 'XX-4', 'Color', [0.5 0.1 0.5],'Horizontal','Center','Vertical','Middle');



ylim([0 35])
xlim([0 35])
set(gca,'XTick',[0 k1],'XTickLabel',{'0','k'})
set(gca,'YTick',[ ])


xlabel('xlabel','Horizontal','Center','Vertical','Middle')
ylabel('ylabel','Horizontal','Center','Vertical','Bottom')
hold off
name='TC_SC_regions.eps'
%% Save
figure(figH1);
print('-depsc','-r400',name);



==> Figures/TS_SC_regions_db.m <==
function TS_SC_regions_db
close all
wscale=0.8;
yscale=0.8;
gap=0.85;
%% Create the figures
[figH1,axH1] = new_figure_single_plot(wscale,yscale,gap);  % vs. Es/N0
grid off;hold on;
box on
%%%%%%%%%%%%%%%%
% Here comes the programming

a1=1;
a2=2;
k=a2/a1;
k1=a1/(a2-a1);
gamma1_1=0.01:0.05:k1-0.01;
gamma2_1=a2*gamma1_1./(a1-(a2-a1)*gamma1_1);

gamma1_2=0.01:0.05:7;
gamma2_2=k*gamma1_2;
gamma2_3=(1+gamma1_2).^k-1;

gamma1_1_db=10*log10(gamma1_1);
gamma2_1_db=10*log10(gamma2_1);
gamma1_2_db=10*log10(gamma1_2);
gamma2_2_db=10*log10(gamma2_2);
gamma2_3_db=10*log10(gamma2_3);
hold on
fill([gamma1_1_db -15],[gamma2_1_db 15],[0.9 0.9 0.9])
fill([gamma1_2_db 8.5],[gamma2_2_db -10],[0.9 0.9 0.9])
%fill([gamma1_2 0],[gamma2_3 40],[0.4 0.9 0.9]);
%fill([gamma1_2 7],[gamma2_3 0],[0.4 0.9 0.9]);
%fill([gamma1_2 7],[gamma2_2 0],[0.9 0.9 0.9])
plot(gamma1_1_db,gamma2_1_db,'k',gamma1_2_db,gamma2_2_db,'k',gamma1_2_db,gamma2_3_db,'r');
%fill([gamma1_1 0],[gamma2_1 35],[0.9 0.9 0.9])
%ylim([0 35])
%fill([gamma1_2 0],[gamma2_3 40],'r');
%fill([gamma1_2 7],[gamma2_2 0],'b')
set(gca,'XTick',[])
set(gca,'YTick',[])

ylim([-10 15])
xlim([-15 8])

text(0, -5, 'Only User 1 under PF-SC', 'Color', 'k');
 
 %text(0.2, 28, 'under ', 'Color', 'k');
 %text(0.2, 26, 'PF-SC ', 'Color', 'k');
 
text(-10, 10, 'Only User 2  under PF-SC', 'Color', 'k');
text(2, 30, 'Only User 2  under PF-TS', 'Color', [0.5 0.1 0.5]);
text(4, 18, 'Only User 1  under PF-TS', 'Color', [0.5 0.1 0.5]);
text(0, 13, 'Sharing region between ', 'Color', 'k');
text(1, 12,'two users under','Color', 'k');
text(2, 11,'PF-SC', 'Color', 'k');
xlabel('xlabel')
ylabel('ylabel')


name='TC_SC_regions_db.eps';
%% Save
figure(figH1);
print('-depsc','-r400',name);



==> Figures/circle.m <==
function  circle(x,y,r,couleur)

hold on
th = 0:pi/50:2*pi;
xunit = r * cos(th) + x;
yunit = r * sin(th) + y;

fill(xunit,yunit,couleur)
plot(xunit, yunit,'Color',couleur)



==> Figures/create_basic_figure.m <==
function [figH]=create_basic_figure(w_fig,h_fig)

figH=figure;                            % Creates the figure and gets a handle
set(figH,'PaperUnits','centimeters');   % Set the units to centimeters
A4gapx=(21-w_fig)/2;                    % figure centered in the A4 paper (in x)
A4gapy=(30-h_fig)/2;                    % and in y...
set(figH,'PaperPosition',[A4gapx A4gapy w_fig h_fig]);  % here we position the fig in the middle of the A4 paper
set(figH,'Position',[400 100 w_fig*50 h_fig*50]);       % Resizes and reposition the fig (for visualization purposes only)
% To make sure that when matlab exports the figure it considers nor the 
% axes, but the figure, we create a new "hidden" axis, transparent and
% with white axes
axHempty=axes('position',[0 0 1 1],'color','none','XColor','w','YColor','w');
%set(figH, 'color', 'cyan');      % background color for fig
set(figH, 'color', 'white');
%set(figH, 'color',[1,0.75,0.793]); % pink
set(figH, 'InvertHardCopy', 'off'); % to keep the background colors when exporting

return

==> Figures/distance.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%le fichier distance.mat contient les simulation pour une cellule normalisé
%à 1 et  qui contient 20 users distrubié uniformement , la figure
%represente throughput par distance ansi que le total  par cellule pour les
%trois techniques
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function plot_distance
close all
wscale=0.9;
yscale=0.6;
gap=0.85;
%% Create the figures
[figH1,axH1] = new_figure_single_plot(wscale,yscale,gap);  % vs. Es/N0
grid off;hold on;
box on
load distance.mat
plot(0.1:0.05:0.95, HSC,'-b', 0.1:0.05:0.95,HTS,'--g', 0.1:0.05:0.95,HRR,'-.r',...
     0.1:0.05:0.95, sumRSC*ones(1,18),'-ob', 0.1:0.05:0.95,sumRTS*ones(1,18),'--og', 0.1:0.05:0.95,sumRRR*ones(1,18),...
                    '-.or','MarkerFace','w','LineWidth',0.7);
hl=legend('SC-XXX-X','TS','RR','sum-SC','sum-TS','sum-RR');
set(hl,'FontSize',12);
xlabel('distance');
ylabel('ylabel');
grid
name='Distance.eps';
%% Save
figure(figH1);
print('-depsc','-r400',name);

==> Figures/distance100.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%le fichier distance.mat contient les simulation pour une cellule normalisé
%à 1 et  qui contient 20 users distrubié uniformement , la figure
%represente throughput par distance ansi que le total  par cellule pour les
%trois techniques
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function plot_distance
close all
wscale=0.9;
yscale=0.6;
gap=0.85;
%% Create the figures
[figH1,axH1] = new_figure_single_plot(wscale,yscale,gap);  % vs. Es/N0
hold on;
box on

load distance100.mat
plot(10:20:110, TSC,'-b','LineWidth',1)
load distance100_U2_OPT
plot(10:20:110, TSC,'-bv','MarkerFace','w','LineWidth',1)%, 10:20:110,TSC2)
load distance100.mat
plot(10:20:110,TTS,'--g', 10:20:110,TRR,'-.r','LineWidth',1);
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%algorithmes 2 users 
%TSC:suboptimal;TSC2:optimal 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
hl=legend('SC-XXX-XXX-X','SC-U2','TS','RR',3);
set(hl,'FontSize',10);
xlabel('xlabel');
ylabel('ylabel');
grid
axis([10 110 0 7])
name='RatesD.eps';
%% Save
figure(figH1);
print('-depsc','-r400',name);

==> Figures/distance100_U2.m <==
function plot_distance
close all
wscale=0.9;
yscale=0.6;
gap=0.85;
%% Create the figures
[figH1,axH1] = new_figure_single_plot(wscale,yscale,gap);  % vs. Es/N0
hold on;
box on
load distance100_U2.mat
plot(10:20:50, TSC*1000/250,'-b', 10:20:50,TTS*1000/250,'--g', 10:20:50,TRR*1000/250,'-.r','LineWidth',1.5);
legend('SC-XXX-X','TS','RR',3);
xlabel('xlabel');
ylabel('ylabel');
grid
axis([10 110 0 7])
name='RatesD_U2.eps';
%% Save
figure(figH1);
print('-depsc','-r400',name);

==> Figures/distance50.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%le fichier distance.mat contient les simulation pour une cellule normalisé
%à 1 et  qui contient 20 users distrubié uniformement , la figure
%represente throughput par distance ansi que le total  par cellule pour les
%trois techniques
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function plot_distance2
close all
wscale=0.9;
yscale=0.6;
gap=0.85;
%% Create the figures
[figH1,axH1] = new_figure_single_plot(wscale,yscale,gap);  % vs. Es/N0
grid off;hold on;
box on
%load distancekmax3.mat
%plot(0.1:0.05:0.95, HSC,'-r');
load distance50.mat
plot(0.1:0.05:0.95, HSC,'-b','LineWidth',1)
load distance50_U2_OPT.mat
plot(0.1:0.05:0.95, HSC,'-b', 0.1:0.05:0.95, HSC2,'-b','LineWidth',1)
plot(0.1:0.05:0.95,HTS,'--g', 0.1:0.05:0.95,HRR,'-.r','LineWidth',1)%,...
     %0.1:0.05:0.95, sumRSC*ones(1,18),'-ob', 0.1:0.05:0.95,sumRTS*ones(1,18),'--og', 0.1:0.05:0.95,sumRRR*ones(1,18),'-.or','MarkerFace','w');
plot(0.1:0.1:0.95, HSC(1:2:end),'b^', 0.15:0.1:0.95, HSC2(2:2:end),'bv','MarkerFace','w')%,...
h(1)=plot(-1,10,'-b','LineWidth', 1);
h(2)=plot(-1,10,'-b^','LineWidth', 1,'MarkerFace','w');
h(3)=plot(-1,10,'-bv','LineWidth', 1,'MarkerFace','w');
h(4)=plot(-1,10,'--g','LineWidth', 1);
h(5)=plot(-1,10,'-.r','LineWidth', 1);

hl=legend(h,'SC-XXX-XXX-XXX','SC-U2-H','SC-U2','TS','RR')%,'sum-SC','sum-TS','sum-RR');
set(hl,'FontSize',10);
xlabel('distance');
ylabel('ylabel');
grid
axis([0.1 1 0 0.8])
name='Distance50.eps';
%% Save
figure(figH1);
print('-depsc','-r400',name);

==> Figures/distance50_U2.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%le fichier distance.mat contient les simulation pour une cellule normalisé
%à 1 et  qui contient 20 users distrubié uniformement , la figure
%represente throughput par distance ansi que le total  par cellule pour les
%trois techniques
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function plot_distance2
close all
wscale=0.9;
yscale=0.6;
gap=0.85;
%% Create the figures
[figH1,axH1] = new_figure_single_plot(wscale,yscale,gap);  % vs. Es/N0
grid off;hold on;
box on
load distance50_U2.mat
plot(0.1:0.05:0.95, HSC,'-b', 0.1:0.05:0.95,HTS,'--g', 0.1:0.05:0.95,HRR,'-.r','LineWidth',1.5)%,...
     %0.1:0.05:0.95, sumRSC*ones(1,18),'-ob', 0.1:0.05:0.95,sumRTS*ones(1,18),'--og', 0.1:0.05:0.95,sumRRR*ones(1,18),'-.or','MarkerFace','w');
legend('SC-XXX-X','TS','RR')%,'sum-SC','sum-TS','sum-RR');
xlabel('distance');
ylabel('ylabel');
grid
name='Distance50_U2.eps';
%% Save
figure(figH1);
print('-depsc','-r400',name);

==> Figures/distance50_U2_OPT.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%le fichier distance.mat contient les simulation pour une cellule normalisé
%à 1 et  qui contient 20 users distrubié uniformement , la figure
%represente throughput par distance ansi que le total  par cellule pour les
%trois techniques
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function plot_distance2
close all
wscale=0.9;
yscale=0.6;
gap=0.85;
%% Create the figures
[figH1,axH1] = new_figure_single_plot(wscale,yscale,gap);  % vs. Es/N0
grid off;hold on;
box on
load distance50_U2_OPT.mat
plot(0.1:0.05:0.95, HSC,'--b',0.1:0.05:0.95, HSC2,'-b', 0.1:0.05:0.95,HTS,'--g', 0.1:0.05:0.95,HRR,'-.r','LineWidth',1.5)%,...
     %0.1:0.05:0.95, sumRSC*ones(1,18),'-ob', 0.1:0.05:0.95,sumRTS*ones(1,18),'--og', 0.1:0.05:0.95,sumRRR*ones(1,18),'-.or','MarkerFace','w');
legend('SC-subOPT','SC-OPT','TS','RR')%,'sum-SC','sum-TS','sum-RR');
xlabel('distance');
ylabel('ylabel');
grid
name='Distance50_U2_OPT.eps';
%% Save
figure(figH1);
print('-depsc','-r400',name);

==> Figures/new_figure_single_plot.m <==
function [figH,axH] = new_figure_single_plot(scalex,scaley,gap)
% Creates a figure with a 1:1 aspect ratio, the right width, and with a
% fake axis underneath (for correct export)
% Include the figure in LaTeX as \includegraphics{figure.eps}
% The function returns the handles for the figure and for the axes
% The optional arguments scalex and scaley can be used to change the size
% of the figure (0.x means x% of the width)
%
% The book width (\textwidth) is 369 pt = 369/28.4 cm = 12.9930 cm

w=12.9930;
if nargin==0 % square
    w_fig=1.0*w;                        % width of the figure
    h_fig=1.0*w;                        % height of the figure
    gap=1;                              % 1cm gap (enugh to get the number in the axes right)
else %scaled
    w_fig=scalex*w;
    h_fig=scaley*w;
end
[figH]=create_basic_figure(w_fig,h_fig);   % creates the figure
h_subfig=h_fig-gap;         % heigh of each figure
w_subfig=w_fig-gap;       
w = (w_subfig-0.25*gap)/w_fig;      % height and width of each subfigure
h = (h_subfig-0.25*gap)/h_fig;      % the gap on the upper right corner is 0.25*gap
x1 = gap/w_fig;                     % lower left corner of figure
y1 = gap/h_fig;             
axH= axes('position',[x1 y1 w h],'XColor','k','FontName','Times','YColor','k','FontSize',9);
% Made sure to use 'Times' and 9 to get the same font as the LaTeX.

==> Figures/plot_AB_rates.m <==
function plot_AB_rates
close all
wscale=1;
yscale=0.8;
gap=0.8;
%% Create the figures
[figH1,axH1] = new_figure_single_plot(wscale,yscale,gap);  % vs. Es/N0
grid off;hold on;
box on
%%%%%%%%%%%%%%%%
% Here comes the programming


hold on


text(1.5, 30, 'XXX', 'Color', 'k','Horizontal','Center','Vertical','Middle');

ylim([0 35])
xlim([0 35])

%set(gca,'XTick',[0 k1],'XTickLabel',{'0','k'})
%set(gca,'YTick',[ ])

xlabel('xlabel')
ylabel('ylabel')
hold off
name='AB_rates.eps'
%% Save
figure(figH1);
%print('-depsc','-r400',name);



==> Figures/plot_SCvsTS.m <==
function plot_SCvsTS
close all
wscale=0.8;
yscale=0.3;
gap=0.85;
%% Create the figures
[figH1,axH1] = new_figure_single_plot(wscale,yscale,gap);  % vs. Es/N0
grid off;hold on;
box on
%%%%%%%%%%%%%%%%
% Here comes the programming
LW=1;
p=linspace(0,1); %% p2

R1=1; SNR1=2^R1-1;%10^(SNR1dB/10);
R2=2; SNR2=2^R2-1;%10^(SNR2dB/10);

R_SC(:,1)=log2(1+(1-p)*SNR1./(p*SNR1+1) );
R_SC(:,2)=log2(1+p*SNR2 );

plot(R_SC(:,2), R_SC(:,1),'-','LineWidth',LW)
plot(R_SC([1,end],2), R_SC([1,end],1),'--','LineWidth',LW)

R2b=6; SNR2=2^R2b-1;%10^(SNR2dB/10);

R_SC(:,1)=log2(1+(1-p)*SNR1./(p*SNR1+1) );
R_SC(:,2)=log2(1+p*SNR2 ); %% SIC
%R_SC(:,2)=log2(1+p*SNR2./((1-p).*SNR2+1) );  %% no SIC

plot(R_SC(:,2), R_SC(:,1),'-','LineWidth',LW)
plot(R_SC([1,end],2), R_SC([1,end],1),'--','LineWidth',LW)
text(0.1,R1+0.1,'p2=0','Horizontal','Left','Vertical','Bottom')
text(R2b+0.1,0+0.1,'p2=1','Horizontal','Left','Vertical','Bottom')

set(gca,'YTick',[0 R1],'YTickLabel',{'Zx','R1'})
set(gca,'XTick',[0 R2 R2b],'XTickLabel',{'Zy','R2', 'R2b'})
hl=legend('XX1-XXX','X2')
set(hl,'FontSize',12)
axis([0 6 0 1.1]*1.2)
xlabel('xlabel')
ylabel('ylabel')

name='SCvsTS.eps';
%% Save
figure(figH1);
print('-depsc','-r400',name);



==> Figures/plot_all_figures.m <==
%plot_all_figures


%plot_SCvsTS
%TS_SC_regions


%Rates_AB_LA4_LB16_snr0
%Rates_AB_LA16_LB4_snr0


%proba_AB_LA4_LB16_snr0
%proba_AB_LA16_LB4_snr0
%proba_alpha_LA4_LB16


%distance50
%distance100

==> Figures/proba_AB_LA16_LB4_snr0.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%le fichier proba_A_B3.mat cotient la probabilité des users actifs avec deux
%groupes GA=16 users SNRA=0 et group B 4 users avec SNR varie 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function plot_Proba2
close all
wscale=0.9;
yscale=0.6;
gap=0.85;
%% Create the figures
[figH1,axH1] = new_figure_single_plot(wscale,yscale,gap);  % vs. Es/N0
grid off;hold on;
box on
%%%%%%%%%%%%%%%%
% Here comes the programming
load proba_A_B3.mat 
SNR2=0:4:30;
%plot(SNR2,HP10+HP01,'--',SNR2,HP10+HP01+HP11,'-',SNR2,HP10+HP01+HP11+HP12,'*',SNR2,HP10+HP01+HP11+HP12+HP21,':',SNR2,HP10+HP01+HP11+HP12+HP21+HP13,'--*',SNR2,HP10+HP01+HP11+HP12+HP21+HP13+HP31,':*');

V1=HP10+HP01; V2=HP10+HP01+HP11; V3=HP10+HP01+HP11+HP12; V4=HP10+HP01+HP11+HP12+HP21;
fill([SNR2 SNR2(end) SNR2(1)],[V1 0 0],[1 1 1]*0.4)
fill([SNR2 fliplr(SNR2)],[V2 fliplr(V1)],[1 1 1]*0.7)
fill([SNR2 fliplr(SNR2)],[V3 fliplr(V2)],[1 1 1]*0.55)
fill([SNR2 fliplr(SNR2)],[V4 fliplr(V3)],[1 1 1]*0.85)
fill([SNR2 SNR2(end) SNR2(1)],[V4 1 1],[1 1 1]*1)

hl=legend('P10-XXX-XXX','P11','P12','P21',3);
set(hl,'FontSize',12);

xlabel('SNR-B');
ylabel('Proba');
axis([0 28 0 1])
name='proba_AB_LA=16_LB=4_SNRA=0.eps';
%% Save
figure(figH1);
print('-depsc','-r400',name);

==> Figures/proba_AB_LA4_LB16_snr0.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%le fichier proba_A_B2.mat cotient la probabilité des users actifs avec deux
%groupes GA=4 users SNRA=0 et group B 16 users avec SNR varie
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
function plot_proba_A_B
close all
wscale=0.9;
yscale=0.6;
gap=0.85;
%% Create the figures
[figH1,axH1] = new_figure_single_plot(wscale,yscale,gap);  % vs. Es/N0
grid off;hold on;
box on
load proba_A_B2.mat 
SNR2=0:4:30;
% plot(    SNR2,HP10+HP01,'--',...
%          SNR2,HP10+HP01+HP11,'-',...
%           SNR2,HP10+HP01+HP11+HP12,'*',...%SNR2,HP10+HP01+HP11+HP12+HP21,':',...
%           SNR2,HP10+HP01+HP11+HP12+HP21+HP13,'--*')%,...%SNR2,HP10+HP01+HP11+HP12+HP21+HP13+HP31,':*'
V1=HP10+HP01; V2=HP10+HP01+HP11; V3=HP10+HP01+HP11+HP12; V4=HP10+HP01+HP11+HP12+HP21+HP13;
fill([SNR2 SNR2(end) SNR2(1)],[V1 0 0],[1 1 1]*0.4)
fill([SNR2 fliplr(SNR2)],[V2 fliplr(V1)],[1 1 1]*0.7)
fill([SNR2 fliplr(SNR2)],[V3 fliplr(V2)],[1 1 1]*0.55)
fill([SNR2 fliplr(SNR2)],[V4 fliplr(V3)],[1 1 1]*0.85)
fill([SNR2 SNR2(end) SNR2(1)],[V4 1 1],[1 1 1]*1)

hl=legend('P10-XXX-XXX','P11','P12','P13',3);
set(hl,'FontSize',12);
xlabel('SNR-B');
ylabel('Proba');
axis([0 28 0 1])
name='proba_AB_LA=4_LB=16_SNRA=0.eps';
%% Save
figure(figH1);
print('-depsc','-r400',name);

==> Figures/proba_A_BLA10LB10snr0.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%le fichier proba_A_B.mat cotient la probabilité des users actifs avec deux
%groupes GA=10 users SNRA=0 et group B 10 users avec SNR varie 
load proba_A_B.mat 
SNR2=0:4:30;
plot(SNR2,HP10+HP01,SNR2,HP10+HP01+HP11,SNR2,HP10+HP01+HP11+HP12,SNR2,HP10+HP01+HP11+HP12+HP21,SNR2,HP10+HP01+HP11+HP12+HP21+HP13,SNR2,HP10+HP01+HP11+HP12+HP21+HP13+HP31);
legend('P10','P11','P12','P21','P13','P31');
xlabel('SNR_B');
ylabel('Prabibility');

==> Figures/proba_A_BLA10LB10snr10.m <==
%le fichier proba_A_B4.mat cotient la probabilité des users actifs avec deux
%groupes GA=10 users SNRA=10 et group B 10 users avec SNR varie 
load proba_A_B4.mat 
SNR2=0:4:30;
plot(SNR2,HP10+HP01,SNR2,HP10+HP01+HP11,SNR2,HP10+HP01+HP11+HP12,SNR2,HP10+HP01+HP11+HP12+HP21,SNR2,HP10+HP01+HP11+HP12+HP21+HP13,SNR2,HP10+HP01+HP11+HP12+HP21+HP13+HP31);
legend('P10','P11','P12','P21','P13','P31');
xlabel('SNR_B');
ylabel('Prabibility');

==> Figures/proba_alpha_LA16_LB4.m <==
function plot_proba_A_B
close all
wscale=0.9;
yscale=0.6;
gap=0.85;
%% Create the figures
[figH1,axH1] = new_figure_single_plot(wscale,yscale,gap);  % vs. Es/N0
grid off;hold on;
box on
load proba_alpha_LA16_LB4.mat 

plot(    SNR2,HP0, SNR2,HP7+HP0, SNR2,HP0+HP8+HP7, SNR2,HP0+HP8+HP7+HP9);

legend('P0','P95','P97','P99');
xlabel('SNR-B');
ylabel('Proba');
axis([0 28 0 1])
name='proba_alpha_LA=16_LB=4.eps';
%% Save
figure(figH1);
print('-depsc','-r400',name);

==> Figures/proba_alpha_LA4_LB16.m <==
function plot_proba_A_B
close all
wscale=0.9;
yscale=0.6;
gap=0.85;
%% Create the figures
[figH1,axH1] = new_figure_single_plot(wscale,yscale,gap);  % vs. Es/N0
grid off;hold on;
box on
load proba_alpha_LA4_LB16.mat 

%plot(    SNR2,HP0, SNR2,HP0+HP7, SNR2,HP0+HP7+HP8, SNR2,HP0+HP7+HP8+HP9);
V1=HP0;
V2=HP0+HP7;
V3=HP0+HP7+HP8;
V4=HP0+HP7+HP8+HP9;
V5=HP0+HP7+HP8+HP9+HP95;

fill([SNR2 SNR2(end) SNR2(1)],[V1 0 0],[1 1 1]*0.55)
fill([SNR2 fliplr(SNR2)],[V2 fliplr(V1)],[1 1 1]*0.4)
fill([SNR2 fliplr(SNR2)],[V3 fliplr(V2)],[1 1 1]*0.7)
fill([SNR2 fliplr(SNR2)],[V4 fliplr(V3)],[1 1 1]*0.65)
fill([SNR2 fliplr(SNR2)],[V5 fliplr(V4)],[1 1 1]*1)
%fill([SNR2 SNR2(end) SNR2(1)],[V4 1 1],[1 1 1]*1)

hl=legend('P0-70-XXX-XX','P70-80','P80-90','P90-95','P95-100');
set(hl,'FontSize',12);
xlabel('SNR-B');
ylabel('Proba');
axis([0 28 0 1])
name='proba_alpha_LA=4_LB=16.eps';
%% Save
figure(figH1);
print('-depsc','-r400',name);

==> Figures/test.m <==
load proba_A_B3.mat 
SNR2=0:4:30;
plot(SNR2,HP10+HP01,'--',SNR2,HP10+HP01+HP11,'-',SNR2,HP10+HP01+HP11+HP12,'*',SNR2,HP10+HP01+HP11+HP12+HP21,':',SNR2,HP10+HP01+HP11+HP12+HP21+HP13,'--*',SNR2,HP10+HP01+HP11+HP12+HP21+HP13+HP31,':*');
legend('P10','P11','P12','P21','P13','P31')
